Residual Component Analysis

Probabilistic principal component analysis (PPCA) seeks a low dimensional representation of a data set in the presence of independent spherical Gaussian noise, Sigma = (sigma^2)*I. The maximum likelihood solution for the model is an eigenvalue problem on the sample covariance matrix. In this paper we consider the situation where the data variance is already partially explained by other factors, e.g. covariates of interest, or temporal correlations leaving some residual variance. We decompose the residual variance into its components through a generalized eigenvalue problem, which we call residual component analysis (RCA). We show that canonical covariates analysis (CCA) is a special case of our algorithm and explore a range of new algorithms that arise from the framework. We illustrate the ideas on a gene expression time series data set and the recovery of human pose from silhouette.

==> anc/cca.m <==
%auto-ignore
function [Wx, Wy, r, U, V, Cxx, Cyy] = cca(X,Y,k)

% CCA compute canonical coefficients, correlations & covariates.
%
% [Wx Wy r U V] = cca(X,Y,k) where Wx and Wy contain the canonical
% coefficients as columns and r is a vector with the corresponding canonical
% correlations. Correlations are sorted in descending order.
% X and Y are matrices where observations are rows, therefore X and Y must have
% the same number of rows (cf. De Bie et.al, 2005, pp17.).
% k is the number of principal canonical coefficients/variates to maintain.
% If X is n-by-sx and Y is n-by-sy, there are L=min(sx,sy) solutions. Wx is
% then sx-by-L, Wy is sy-by-L and r is L-by-1.
%
% Usage: [Wx Wy r U V] = cca(X, Y, 20)
%
% SEEALSO : qr, eig
%
% Author: Alfredo A. Kalaitzis, 2011

% CCA

[n sx] = size(X);
sy = size(Y,2);

if nargin < 3
    k = sx;
end

% Center variables.
X = X - repmat(mean(X,1), n, 1);
Y = Y - repmat(mean(Y,1), n, 1);

X_aux = X; Y_aux = Y;

% Remove dependent columns.
[Qx, Rx, permx] = qr(X,0);
rX = sum(abs(diag(Rx)) > eps(abs(Rx(1)))*max(n,sx));
if rX < sx
    warning('X is not full rank.') %#ok<*WNTAG>
    Qx = Qx(:, 1:rX); Rx = Rx(1:rX, 1:rX);
    X(:,permx(1:rX)) = Qx * Rx;
    X(:,permx(rX+1:end)) = [];
end

[Qy, Ry, permy] = qr(Y,0);
rY = sum(abs(diag(Ry)) > eps(abs(Ry(1)))*max(n,sy));
if rY < sy
    warning('Y is not full rank.');
    Qy = Qy(:, 1:rY); Ry = Ry(1:rY, 1:rY);
    Y(:,permy(1:rY)) = Qy * Ry;
    Y(:,permy(rY+1:end)) = [];
end

% Covariance matrices.
C = cov([X Y]); % cov([Qx*Rx Qy*Ry])
Cxx = C(1:rX, 1:rX);
Cyy = C(rX+1:rX+rY, rX+1:rX+rY);
A = C - blkdiag(Cxx, Cyy);
B = blkdiag(Cxx, Cyy);
[W,r] = eig(A,B);
[r,I] = sort(diag(r),'descend');
d = min([rX rY k]);
r = r(1:d);
Wx = W(1:rX, I(1:d)) * sqrt(2);
Wy = W(rX+1:end, I(1:d)) * sqrt(2);

% Put coefficients back to their full size and their correct order.
Wx_aux = zeros(sx, d);
Wx_aux(sort(permx(1:rX)),:) = Wx;
Wx_aux(permx(rX+1:end),:) = zeros(sx-rX, d);
Wx = Wx_aux;
Wy_aux = zeros(sy,d);
Wy_aux(sort(permy(1:rY)),:) = Wy;
Wy_aux(permy(rY+1:end),:) = zeros(sy-rY, d);
Wy = Wy_aux;

% Canonical covariates.
U = X_aux * Wx;
V = Y_aux * Wy;

%{
% % Solve as a regular symmetric eigenvalue problem.
% Cxxfac = jitChol(Cxx);
% Cyyfac = jitChol(Cyy);
% aux = Cxxfac' \ Cxy / Cyyfac; % Same as inv(Cxxfac)'*Cxy*inv(Cyyfac).
% [Vx, r, Vy] = svd(aux, 'econ');
% [r,I] = sort(diag(r), 'descend'); % Sort canonical correlations.
% % I = I(r > 1e-6);
% % r = r(r > 1e-6);
% Vx = Vx(:, I');
% Vy = Vy(:, I');
% Wx = Cxxfac \ Vx;% * sqrt(n-1); % Compute Wx, Wy (bases in X,Y).
% Wy = Cyyfac \ Vy;% * sqrt(n-1);
% U = X * Wx;
% V = Y * Wy;
%}

%{
% invCxx = Cxx\eye(sx); % (X'X + σ²)¯¹
% invCyy = Cyy\eye(sy); % (Y'Y + σ²)¯¹
% --- Calcualte Wx and r ---
% (Cx¯¹CxyCy¯¹Cyx) * Wx = Wx * r²
% [Wx,r] = eig(invCxx*Cxy*invCyy*Cyx); % Basis in X.
% r = sqrt(abs(real(diag(r))));      % Canonical correlations.

% --- Sort correlations ---
% [r,I]= sort(r,'descend'); % sort reversed eigenvalues in descending order
% Wx = Wx(:,I);          % sort eigenvectors in eigenvalue-descending order

% --- Calculate Wy  ---
% Wy = invCyy*Cyx*Wx;     % Basis in Y.
% Wy = Wy./repmat(sqrt(sum(abs(Wy).^2)),sy,1); % Normalize Wy.
%}

==> anc/compareROC.m <==
%auto-ignore
function area = compareROC(output, groundTruthLabels, rankingFilepath)

% COMPAREROC Wrapper for rocStats that prints ROC plots.
% FORMAT
% DESC This rocStats wrapper superimposes ROC curves on a plot to analyse
% the output performance of a method-A, and optionally compare it with that
% of a method-B, based on some ground thruth labels.
% ARG output : The output (or ranking score) returned by method-A for each
% data-point.
% ARG groundTruthLabels : Binary vector containing the ground truth.
% ARG rankingFilepath : Filename of the ranked list of genes returned by
% the method-B **without the '_GL.txt' extension**.
% RETURN area : Area under the ROC curve of method-A.
%
% USAGE : compareROC(diffLMLs, DGatta_labels_byTSNI, BATSrankingFilepath)
%
% SEEALSO : rocStats, trapz, importBATSrankingFile
%
% COPYRIGHT : Alfredo A. Kalaitzis, 2010, 2011
%
% GPREGE

% Compute points of the ROC curve method-A performance.
ArocStats = rocStats(output, groundTruthLabels, 'descend');

% Plot ROC curves for method-A.
plot(ArocStats.FPR, ArocStats.TPR, 'Color', [.75 0 0], 'Linewidth', 6)
xlim([0 1]), ylim([0 1]), hold on,
set(gca, 'fontsize',20),
xlabel('FPR')%,'fontsize',20) % FP/(FP+TN)
ylabel('TPR')%,'fontsize',20) % TP/(TP+FN)
% title('ROC curve')%,'fontsize',20)
daspect([1 1 1])
rocArea(1) = trapz(removeNaN(ArocStats.FPR), removeNaN(ArocStats.TPR));
h = legend(['(auc=' sprintf('%1.3f',rocArea(1)) ')'], ...
    'location','southeast');
area = rocArea(1);

% Plot ROC curves for method-B (BATS, Angelini et.al.)
if nargin > 2
    % Case 1: Delta error prior
    % Case 2: Inverse Gamma error prior
    % Case 3: Double Exponential error prior
    files = {
        [rankingFilepath '_case1_GL.txt'];
        [rankingFilepath '_case2_GL.txt'];
        [rankingFilepath '_case3_GL.txt'];
    };
    lstyle = {':','--','-.'};
    lcolors = {[0 0 .75], [0 .5 0], [.75 0 .75]};
    
    for f = 1:length(files)
        importBATSrankingFile(files{f}, {'BATSranking','BATSsGeneIndexStr'});
        BATSsGeneIndex=zeros(length(BATSranking), 1); %#ok<NODEF>
        % Find the indices of the genes in the ranked list.
        for i=1:length(BATSranking)
            BATSsGeneIndex(i) = str2double(BATSsGeneIndexStr{i+1,2}(2:end)); %#ok<USENS>
        end
        BrocStats = rocStats(BATSranking(:,2), groundTruthLabels(BATSsGeneIndex),'ascend');
        rocArea(1+f) = trapz(removeNaN(BrocStats.FPR), removeNaN(BrocStats.TPR)); %#ok<AGROW>
        plot(BrocStats.FPR, BrocStats.TPR,lstyle{f}, 'Color', lcolors{f}, 'Linewidth',3)
    end
    h = legend(['GP (auc=' sprintf('%1.3f',rocArea(1)) ')'],...
        ['BATS_{G} (auc=' sprintf('%1.3f',rocArea(2)) ')'],...
        ['BATS_{T} (auc=' sprintf('%1.3f',rocArea(3)) ')'],...
        ['BATS_{DE} (auc=' sprintf('%1.3f',rocArea(4)) ')'],...
        'location','southeast');
end
set(h, 'fontsize',24)



==> anc/diagnostic.m <==
%auto-ignore
% Diagnostic: Checking the RMS error and LML of the model so far.

C = blkdiag(W4W4,W1W1) + [W3; W2]*[W3' W2'] + Noise;     % Restriced RCA covariance model.
LML_RCA = -.5 * ((sy+sx)*log(2*pi) + logdet(C) + trace(sum(sum(pdinv(C)'.*S))));

YPred_RCA = (W2*W3'*pdinv(W4W4 + W3W3 + Nx)*XTest')'+ repmat(mean(Y,1), size(XTest,1), 1);
Ysqdiff = (YTest - YPred_RCA).^2;   RMSerror_RCA = sqrt(sum(Ysqdiff(:))/numel(Ysqdiff));

% subplot(221), imshow(C), title('C'), subplot(222), imshow(S), title('S')
% subplot(311), hold on, title('Trace approximation'), line([0 t],[trace(S) trace(S)]), tracesC(t)=trace(C); plot(1:t, tracesC, 'r-o'),  t=t+1;
% subplot(312), title('RMS error'), hold on,  subplot(313), title('LML'), hold on

disp(['####    Check trace balance: traceC = ' num2str(trace(C)) '    traceS = ' num2str(trace(S))])
disp(['####    LML_pCCA = ' num2str(LML_RCA)])
disp(['####    RMSerror_RCA = ' num2str(RMSerror_RCA)]);
disp(['####    dz1 = ' num2str(dz1) '    dz2 = ' num2str(dz2) '    dz3 = ' num2str(dz3)]);


==> anc/importBATSrankingFile.m <==
%auto-ignore
function importBATSrankingFile(fileToRead1, varnames)

% REMOVENAN Import ranking file for BATS.
% FORMAT
% DESC Imports data from the specified file.
% ARG fileToRead1 : The file to read.
% ARG varnames : The names to assign to imported files.
% 
% COPYRIGHT : Alfredo Kalaitzis, 2010
%
% GPREGE

DELIMITER = '\t';
HEADERLINES = 1;

try % Import the file.
    newData1 = importdata(fileToRead1, DELIMITER, HEADERLINES);
catch READERR
    disp([READERR.message ': ' fileToRead1 '.']);
    error('Double-check path and filename.');
end

% Create new variables in the base workspace from these fields.
vars = fieldnames(newData1);
for i = 1:length(varnames)
    assignin('caller', varnames{i}, newData1.(vars{i}));
end



==> anc/jitChol.m <==
%auto-ignore
function [UC, jitter] = jitChol(A, maxTries)

% JITCHOL Do a Cholesky decomposition with jitter.
% FORMAT
% DESC attempts a Cholesky decomposition on the given matrix, if
% matrix isn't positive definite the function gives a warning, adds
% 'jitter' and tries again. At the first attempt the amount of
% jitter added is 1e-6 times the mean of the diagonal. Thereafter
% the amount of jitter is multiplied by 10 each time it is added
% again. This is continued for a maximum of 10 times.
% ARG A : the matrix for which the Cholesky decomposition is required.
% ARG maxTries : the maximum number of times that jitter is added
% before giving up (default 10).
% RETURN U : the Cholesky decomposition for the matrix.
%
% FORMAT
% DESC attempts a Cholesky decomposition on the given matrix, if
% matrix isn't positive definite the function adds 'jitter' and tries
% again. Thereafter the amount of jitter is multiplied by 10 each time
% it is added again. This is continued for a maximum of 10 times.  The
% amount of jitter added is returned.
% ARG A : the matrix for which the Cholesky decomposition is required.
% ARG maxTries : the maximum number of times that jitter is added
% before giving up (default 10).
% RETURN U : the Cholesky decomposition for the matrix.
% RETURN jitter : the amount of jitter that was added to the
% matrix.
%
% SEEALSO : chol, pdinv, logdet
%
% COPYRIGHT : Neil D. Lawrence, 2005, 2006

% NDLUTIL

if nargin < 2
  maxTries = 10;
end
jitter = 0;
for i = 1:maxTries
  try
    % Try --- need to check A is positive definite
    if jitter == 0;
      jitter = abs(mean(diag(A)))*1e-6;
      UC = chol(A);
      break
    else
      if nargout < 2
        warning(['Matrix is not positive definite in jitChol, adding ' num2str(jitter) ' jitter.'])
      end
      UC = chol(real(A+jitter*eye(size(A, 1))));
      break
    end
  catch
    % Was the error due to not positive definite?
    nonPosDef = 0;
    verString = version;
    if str2double(verString(1:3)) > 6.1
      [void, errid] = lasterr;
      if strcmp(errid, 'MATLAB:posdef')
        nonPosDef = 1;
      end
    else
      errMsg = lasterr;
      if findstr(errMsg, 'positive definite')
        nonPosDef = 1;
      end
    end
  end
  if nonPosDef
    jitter = jitter*10;
    if i==maxTries
      error(['Matrix is non positive definite tried ' num2str(i) ...
             ' times adding jitter, but failed with jitter ' ...
             'of ' num2str(jitter) '. Increase max tries'])
    end
  else
    error(lasterr)
  end
end




==> anc/logdet.m <==
%auto-ignore
function [ld, UC] = logdet(A, UC)

% LOGDET The log of the determinant when argument is positive definite.
% FORMAT
% DESC returns the log determinant of a positive definite matrix. If
% the matrix isn't quite positive definite the function adds 'jitter'
% to make it positive definite and gives out a warning message (this
% is done through JITCHOL).
% ARG A : the input positive definite matrix for which the log
% determinant is required.
% RETURN d : the log determinant of A computed using Cholesky
% decomposition.
% RETURN U : the Cholesky decomposition of A.
%
% FORMAT
% DESC returns the log determinant of a positive definite matrix given
% the Cholesky decomposition of A. If jitter is used then the
% amount of jitter used is returned. 
% ARG A : the input positive definite matrix for which the log
% determinant is required.
% ARG U : the Cholesky decomposition of A.
% RETURN d : the log determinant of A computed using Cholesky
% decomposition.
% RETURN U : the Cholesky decomposition of A.
% RETURN jitter : the amount of jitter added.
%
% SEEALSO : jitChol, pdinv, chol
%
% COPYRIGHT : Neil D. Lawrence, 2003, 2004, 2005, 2006

% NDLUTIL

if nargin < 2
  UC=[];
end

% Obtain a Cholesky decomposition.
if isempty(UC)
  if nargout > 2
    [UC, jitter] = jitChol(A);
  else
    UC = jitChol(A);
  end
end

ld = 2*sum(log(diag(UC)));


==> anc/mapLoadData.m <==
%auto-ignore
function [X, y, XTest, yTest] = mapLoadData(dataset, seedVal)

% MAPLOADDATA Load a mapping model dataset (e.g. classification, regression).
% FORMAT
% DESC loads a data set for a mapping modelling problem
% (e.g. classification or regression).
% ARG dataset : the name of the data set to be loaded. Currently
% the possible names are 'usps', 'usps.' where . is a digit between
% 0 and 9, 'spgp1d', 'twoclusters', 'regressionOne',
% 'regressionTwo', 'regressionThree', 'regressionFour',
% 'classificationTwo', 'classificationThree', 'orderedOne',
% 'orderedTwo', 'ionosphere'.
% ARG seedVal : a seed value for generating the data set (default
% is 1e5). Note that in many cases a generated data set will be
% saved and loaded from disc the next time the function is
% called. In these cases this value, if changed, won't have an effect.
% RETURN X : the training input data loaded in.
% RETURN y : the training target data loaded in.
% RETURN XTest : the test input data loaded in. If no test set is
% available it is empty.
% RETURN yTest : a test target data.
%
% SEEALSO : lvmLoadData, datasetsDirectory
%
% COPYRIGHT : Neil D. Lawrence, 2004, 2005, 2006
%
% MODIFICATIONS : Mauricio A. Alvarez, 2009

% DATASETS

if nargin < 2
    seedVal = 1e5;
end
randn('seed', seedVal)
rand('seed', seedVal)
XTest = [];
yTest = [];

switch dataset
    case 'silhouette'
        % Ankur Agarwal and Bill Trigg's silhoutte data.
        load('ankurDataPoseSilhouette');
        inMean = mean(Y);
        inScales = sqrt(var(Y));
        X = Y - repmat(inMean, size(Y, 1), 1);
        X = X./repmat(inScales, size(Y, 1), 1);

        XTest = Y_test - repmat(inMean, size(Y_test, 1), 1);
        XTest = XTest./repmat(inScales, size(Y_test, 1), 1);
        y = Z;
        yTest = Z_test;
    
    otherwise
        error('Unknown data set requested.')
end

==> anc/pcca.m <==
%auto-ignore
function [MLE, E, var, CCA] = pcca(X,Y,d)

% PCCA Latent variable model for CCA.
% FORMAT
% DESC Computes maximum likelihood estimates for the parameters of the PCCA
% latent variable model.
% ARG X : First dataset.
% ARG Y : Second dataset.
% ARG d : Retained dimensions in the latent space basis.
% RETURN MLE : Maximum likelihood estimates for the parameters of the pCCA
% latent variable model.
% RETURN E : Conditional expectations.
% RETURN var : Conditional variances.
% RETURN CCA : CCA output on the two datasets (see canoncorr).
%
% USAGE: [MLE E var CCA] = pcca(X, Y, 18);
%
% SEEALSO : canoncorr, pdinv
%
% Author: Alfredo A. Kalaitzis, 2011
%
% CCA

[n sx] = size(X);
sy = size(Y,2);

if nargin < 3
    d = min([sx sy]);
end

% Center variables.
X = X - repmat(mean(X,1), n, 1);
Y = Y - repmat(mean(Y,1), n, 1);

[Wx, Wy, r] = cca(X,Y);
d = min([length(r) d]);
Wx = Wx(:,1:d); Wy = Wy(:,1:d); r = r(1:d);
CCA.Wx = Wx;    CCA.Wy = Wy;    CCA.r = r;
 
% ML parameters for the pCCA latent variable model.
Cxx = cov(X,1); Cyy = cov(Y,1);
M = sqrt(diag(r)); P = diag(r);
MLE.Wzx = Cxx * Wx * M; % X ~ N(Wzx*Z + mx, Sn_x).
MLE.Wzy = Cyy * Wy * M; % Y ~ N(Wzy*Z + my, Sn_y).
MLE.Sn_x = Cxx - MLE.Wzx*MLE.Wzx';
MLE.Sn_y = Cyy - MLE.Wzy*MLE.Wzy';

E.ZgX = X * Wx * M; % E(Z|X).
E.ZgY = Y * Wy * M; % E(Z|Y).
var.ZgX = eye(d) - P; % var(Z|X).
var.ZgY = eye(d) - P; % var(Z|Y).
aux = pdinv(eye(d) - P^2);
E.ZgXY = ([M; M]' * [aux aux*P; aux*P aux] * [Wx'*X'; Wy'*Y'])'; % E(Z|X,Y)
var.ZgXY = eye(d) - [M; M]' * [aux aux*P; aux*P aux] * [M; M]; % var(Z|X,Y)


==> anc/pdinv.m <==
%auto-ignore
function [Ainv, UC, jitter] = pdinv(A, UC)

% PDINV Invert a positive definite matrix.
% FORMAT
% DESC inverts a positive definite matrix. If the matrix isn't
% quite positive definite the function adds 'jitter' to make it
% positive definite and gives out a warning message (this is done
% through JITCHOL).
% ARG A : the input positive definite matrix to be inverted.
% RETURN Ainv : the inverse of A computed using Cholesky
% decomposition.
% RETURN U : the Cholesky decomposition of A.
%
% FORMAT
% DESC inverts a positive definite matrix given the Cholesky
% decomposition of A.
% ARG A : the input positive definite matrix to be inverted.
% ARG U : the Cholesky decomposition of A.
% RETURN Ainv : the inverse of A computed using Cholesky
% decomposition.
% RETURN U : the Cholesky decomposition of A.
%
% FORMAT
% DESC inverts a positive definite matrix given the Cholesky
% decomposition of A. If jitter is used then the
% amount of jitter used is returned. 
% ARG A : the input positive definite matrix to be inverted.
% ARG U : the Cholesky decomposition of A.
% RETURN Ainv : the inverse of A computed using Cholesky
% decomposition.
% RETURN U : the Cholesky decomposition of A.
% RETURN jitter : the amount of jitter added.
%
% SEEALSO : jitChol, logdet, chol
%
% COPYRIGHT : Neil D. Lawrence, 2003, 2004, 2005, 2006


% NDLUTIL

if nargin < 2
  UC=[];
end

% Obtain a Cholesky decomposition.
if isempty(UC)
  if nargout > 2
    [UC, jitter] = jitChol(A);
  else
    UC = jitChol(A);
  end
end

invU = UC\eye(size(A, 1));
%invU = eye(size(A, 1))/UC;
Ainv = invU*invU'; 


==> anc/removeNaN.m <==
%auto-ignore
function X = removeNaN(X, substitute)

% REMOVENAN Remove NaNs.
% FORMAT
% DESC Substitute NaN entries with the given character argument.
% ARG X : The vector to search for NaNs.
% ARG substitute : The characters to substitute for NaNs.
% RETURN X : Vector with NaNs removed.
% 
% COPYRIGHT : Alfredo Kalaitzis, 2010, 2011
%
% GPREGE

if nargin == 1
    substitute = 0;
end

X(isnan(X)) = substitute;


==> anc/rocStats.m <==
%auto-ignore
function stats = rocStats(outputs, groundTruthLabels, sortMode)

% ROCSTATS Produce ROC curve data.
% FORMAT
% DESC Computes the points on an ROC curve by varying a threshold on the
% sorted outputs of the method in question.
% ARG outputs : The outputs of the evaluated method (eg. likelihoods).
% ARG groundTruthLabels: Vector of ones or zeros than contains the ground truth.
% ARG sortMode : Flag for indicating whether the outputs should be sorted
% by decreazing or increazing order.
% RETURN stats : Struct that containts the necessary statistics to generate
% the ROC curve and other curves such as precision-recall.
% 
% COPYRIGHT : Alfredo Kalaitzis, 2010, 2011
%
% GPREGE

if nargin < 3
    sortMode = 'descend';
end

[~, index] = sort(outputs, sortMode);
sLabels = groundTruthLabels(index); % Sorted ground truth labels.
P=sum(sLabels); % Total positives.
N=sum(~sLabels); % Total negatives.

TP = cumsum(sLabels); % Want this to increase fast as we progress through the ranks.
FP = cumsum(~sLabels); % Want this to stay as low as possible as we progress through the ranks.
TN = N-FP;
FN = P-TP;

stats.FDR = FP./(FP+TP);
stats.FNR = FN./(FN+TP);
% stats.FNR = FN./(FN+TN); % the FNR used by Angelini et.al. WRONG
stats.Precision = TP./(TP+FP);
stats.Recall = TP./(TP+FN);
stats.TPR = stats.Recall;
stats.FPR = FP./(FP+TN);
stats.TP = TP;
stats.FP = FP;

